Effective Quadratic Error Bounds for Floating-Point Algorithms Computing the Hypotenuse Function

We provide tools to help automate the error analysis of algorithms that evaluate simple functions over the floating-point numbers. The aim is to obtain tight relative error bounds for these algorithms, expressed as a function of the unit round-off. Due to the discrete nature of the set of floating-point numbers, the largest errors are often intrinsically "arithmetic" in the sense that their appearance may depend on specific bit patterns in the binary representations of intermediate variables, which may be present only for some precisions. We focus on generic (i.e., parameterized by the precision) and analytic over-estimations that still capture the correlations between the errors made at each step of the algorithms. Using methods from computer algebra, which we adapt to the particular structure of the polynomial systems that encode the errors, we obtain bounds with a linear term in the unit round-off that is sharp in manycases. An explicit quadratic bound is given, rather than the $O()$-estimate that is more common in this area. This is particularly important when using low precision formats, which are increasingly common in modern processors. Using this approach, we compare five algorithms for computing the hypotenuse function, ranging from elementary to quite challenging.

==> anc/BoundRoundingErrorDemo.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2024" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="100" elisiondigitsafter="5" elisiondigitsbefore="5" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="10" elisiontermsafter="10" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1050" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="30" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
	<Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L6388" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Title" layout="Title"></Text-field><Text-field style="Title" layout="Title">Analyses of algorithms computing the hypothenuse</Text-field><Text-field style="Title" layout="Title"></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart;</Text-field>
</Input>
</Group>
<Group labelreference="L6596" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Use this worksheet in the directory containing the file BoundRoundingError.mla</Text-field>
</Input>
</Group>
<Group labelreference="L5403" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">libname:=&quot;.&quot;,libname:</Text-field>
</Input>
</Group>
<Group labelreference="L6400" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Make sure the package has been loaded:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L6401" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError:-version;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMC4zRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JCIiJCEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6389" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">This displays information on intermediate computations. Increase up to 5 to get more information.</Text-field>
</Input>
</Group>
<Group labelreference="L943" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">infolevel[BoundRoundingError]:=1:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L6499" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Algo1</Text-field></Title>
<Group hide-input="false" labelreference="L2014" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo1:=[Input(x=0..2^16,y=0..2^16,_u=0..1/4),sx=RN(x^2),sy=RN(y^2),sigma=RN(sx+sy),rho=RN(sqrt(sigma))];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmQWxnbzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYmLUYsNiVRJklucHV0RidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbkZPLUZSNiQtRiM2Ki1GIzYmLUYsNiVRInhGJ0YvRjItRjY2LlEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni9RMSZwZXJpb2Q7JnBlcmlvZDtGJ0Y5L0krbXNlbWFudGljc0dGJFEmcmFuZ2VGJ0Y7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmpuRk8tRmpvNiRRJjY1NTM2RidGOUY5RjktRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYjNiYtRiw2JVEieUYnRi9GMkZkb0Znb0Y5RmhwLUYjNiYtRiw2JVEjX3VGJ0YvRjJGZG8tRiM2JkZpb0ZdcC1JJm1mcmFjR0YkNigtRmpvNiRRIjFGJ0Y5LUZqbzYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRl9yLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdyLyUpYmV2ZWxsZWRHRj1GOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5RmhwLUYjNiYtRiw2JVEjc3hGJ0YvRjJGZG8tRiM2Ji1GLDYlUSNSTkYnRi9GMkZlbi1GUjYkLUYjNiYtSSVtc3VwR0YkNiVGYW8tRmpvNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGXHBGXHNGX3NGOUY5RjlGOUZocC1GIzYmLUYsNiVRI3N5RidGL0YyRmRvLUYjNiZGaHNGZW4tRlI2JC1GIzYmLUZgdDYlRmBxRmJ0RmV0RlxzRl9zRjlGOUY5RjlGaHAtRiM2Ji1GLDYlUSgmc2lnbWE7RicvRjBGPUY5RmRvLUYjNiZGaHNGZW4tRlI2JC1GIzYmRmNzLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjcC9GTkZkcEZPRml0RjlGOUY5RjlGaHAtRiM2Ji1GLDYlUSYmcmhvO0YnRml1RjlGZG8tRiM2JkZoc0Zlbi1GUjYkLUYjNiYtSSZtc3FydEdGJDYjRmZ1RlxzRl9zRjlGOUY5RjlGXHNGX3NGOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZBbGdvMUdGKDcnLUkmSW5wdXRHRig2JS9JInhHRig7IiIhIiZPYicvSSJ5R0YoRjQvSSNfdUdGKDtGNSMiIiIiIiUvSSNzeEdGKC1JI1JOR0YoNiMqJEYzIiIjL0kjc3lHRigtRkI2IyokRjhGRS9JJnNpZ21hR0YoLUZCNiMsJkZARj1GR0Y9L0kkcmhvR0YoLUZCNiMqJEZMI0Y9RkU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6297" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError(Algo1);</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Input(x = 0 .. 65536 y = 0 .. 65536 _u = 0 .. 1/4)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: sx = RN(x^2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: sy = RN(y^2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: sigma = RN(sx+sy)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: rho = RN(sigma^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FDc3RlcC1ieS1zdGVwfmFuYWx5c2lzfmlufjAuNjN+c2VjLkYn">UUNzdGVwLWJ5LXN0ZXB+YW5hbHlzaXN+aW5+MC42M35zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundLinearTerm: bounding the linear part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FBbGluZWFyfnBhcnQ6fjIqX3UsfmlufjAuMzA4fnNlYy5GJw==">UUFsaW5lYXJ+cGFydDp+MipfdSx+aW5+MC4zMDh+c2VjLjYi</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundQuadraticTerm: bounding the quadratic part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FqcXF1YWRyYXRpY35wYXJ0On5Sb290T2YoNSpfWl4yLTE0NCpfWi0xOTIsLTM1MDk0NjA2NjkwNS8yNzQ4Nzc5MDY5NDR+Li5+LTg3NzM2NTE2NzIxLzY4NzE5NDc2NzM2KSx+aW5+My45MjZ+c2VjLkYn">UWpxcXVhZHJhdGljfnBhcnQ6flJvb3RPZig1Kl9aXjItMTQ0Kl9aLTE5MiwtMzUwOTQ2MDY2OTA1LzI3NDg3NzkwNjk0NH4uLn4tODc3MzY1MTY3MjEvNjg3MTk0NzY3MzYpLH5pbn4zLjkyNn5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LlExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS8lKWVxdWFsaXR5R0Y6LUkjbWlHRiQ2JVEjX3VGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRidGMS1GNTYuUScmcGx1cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGZW5GTC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSZtZnJhY0dGJDYoLUYuNiRRIzcyRidGMS1GLjYkUSI1RidGMS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHAvJSliZXZlbGxlZEdGOi1GNTYuUSgmbWludXM7RidGMUY4RjtGPUY/RkFGQ0ZFRlpGZm5GTC1GX282KC1GIzYmLUYuNiRRIzMyRidGMUY0LUkmbXNxcnRHRiQ2Iy1GLjYkUSI2RidGMUYxRmRvRmdvRmpvRl1wRl9wRjFGMUY0LUklbXN1cEdGJDYlRk5GLS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGMUYx">KydJI191RzYiIiIjIiIiLCYjIiNzIiImRiYqJCIiJyNGJkYlIyEjS0YqRiU=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6106" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSMyLkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1JI21pR0YkNiVRI191RicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LlEoJm1pbnVzO0YnRjFGOEY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZlbkZMLUYjNiYtRi42JFErMS4yNzY3MzQzNkYnRjFGNC1JJW1zdXBHRiQ2JUZOLUYuNiRRIjJGJ0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YxRjE=">KydJI191RzYiJCIiIyIiISIiIiQhKk9NbkYiISIpRiY=</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Algo2</Text-field></Title>
<Group hide-input="false" labelreference="L2018" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo2:=[Input(x=0..2^16,alpha=0..1),y=RN(alpha*x,0),r=RN(y/x),t=RN(1+r^2),s=RN(sqrt(t)),rho=RN(x*s)];	</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmQWxnbzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSShtZmVuY2VkR0YkNiYtRiM2MC1GIzYmLUYsNiVRJklucHV0RidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbkZPLUZSNiQtRiM2KC1GIzYmLUYsNiVRInhGJ0YvRjItRjY2LlEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiM2Ji1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni9RMSZwZXJpb2Q7JnBlcmlvZDtGJ0Y5L0krbXNlbWFudGljc0dGJFEmcmFuZ2VGJ0Y7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmpuRk8tRmpvNiRRJjY1NTM2RidGOUY5RjktRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYjNiYtRiw2JVEoJmFscGhhO0YnL0YwRj1GOUZkby1GIzYmRmlvRl1wLUZqbzYkUSIxRidGOUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGaHAtRiM2Ji1GLDYlUSJ5RidGL0YyRmRvLUYjNiYtRiw2JVEjUk5GJ0YvRjJGZW4tRlI2JC1GIzYoLUYjNiZGYHEtRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZobkZqbkZPRmFvRjlGaHBGaW9GaXFGXHJGOUY5RjlGOUZocC1GIzYmLUYsNiVRInJGJ0YvRjJGZG8tRiM2JkZlckZlbi1GUjYkLUYjNiYtSSZtZnJhY0dGJDYoRmByRmFvLyUubGluZXRoaWNrbmVzc0dGaHEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3QvJSliZXZlbGxlZEdGPUZpcUZcckY5RjlGOUY5RmhwLUYjNiYtRiw2JVEidEYnRi9GMkZkby1GIzYmRmVyRmVuLUZSNiQtRiM2Ji1JJW1zdXBHRiQ2JUZjcy1Gam82JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZccC1GNjYuUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGY3AvRk5GZHBGT0ZmcUY5RjlGOUY5RmhwLUYjNiYtRiw2JVEic0YnRi9GMkZkby1GIzYmRmVyRmVuLUZSNiQtRiM2Ji1JJm1zcXJ0R0YkNiNGanRGaXFGXHJGOUY5RjlGOUZocC1GIzYmLUYsNiVRJiZyaG87RidGY3FGOUZkby1GIzYmRmVyRmVuLUZSNiQtRiM2JkZhb0Zec0ZhdkY5RjlGOUY5RmlxRlxyRjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZBbGdvMkdGKDcoLUkmSW5wdXRHRig2JC9JInhHRig7IiIhIiZPYicvSSZhbHBoYUdGKDtGNSIiIi9JInlHRigtSSNSTkdGKDYkKiZGOEY6RjNGOkY1L0kickdGKC1GPjYjKiZGPEY6RjMhIiIvSSJ0R0YoLUY+NiMsJiokRkIiIiNGOkY6RjovSSJzR0YoLUY+NiMqJEZII0Y6Rk0vSSRyaG9HRigtRj42IyomRjNGOkZPRjo3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L5427" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError(Algo2);</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Input(x = 0 .. 65536 alpha = 0 .. 1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: y = RN(alpha*x 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r = RN(y/x)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: t = RN(r^2+1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: s = RN(t^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: rho = RN(x*s)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FEc3RlcC1ieS1zdGVwfmFuYWx5c2lzfmlufjEuNTU4fnNlYy5GJw==">UURzdGVwLWJ5LXN0ZXB+YW5hbHlzaXN+aW5+MS41NTh+c2VjLjYi</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundLinearTerm: bounding the linear part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FDbGluZWFyfnBhcnQ6fjUvMipfdSx+aW5+MC4zMjZ+c2VjLkYn">UUNsaW5lYXJ+cGFydDp+NS8yKl91LH5pbn4wLjMyNn5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundQuadraticTerm: bounding the quadratic part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FDcXVhZHJhdGljfnBhcnQ6fjMvOCx+aW5+MS41NzF+c2VjLkYn">UUNxdWFkcmF0aWN+cGFydDp+My84LH5pbn4xLjU3MX5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSIyRidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPy8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkQvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS8lKWVxdWFsaXR5R0ZELUkjbWlHRiQ2JVEjX3VGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGNC1GRjYuUScmcGx1cztGJ0Y0RklGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRmVvRmZuLUYjNiYtRi42KC1GMTYkUSIzRidGNC1GMTYkUSI4RidGNEY6Rj1GQEZCRkUtSSVtc3VwR0YkNiVGaG5GNy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNEY0">KydJI191RzYiIyIiJiIiIyIiIiMiIiQiIilGJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6473" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSwyLjUwMDAwMDAwMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1JI21pR0YkNiVRI191RicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LlEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmVuRkwtRiM2Ji1GLjYkUS0wLjM3NTAwMDAwMDBGJ0YxRjQtSSVtc3VwR0YkNiVGTi1GLjYkUSIyRidGMS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGMUYx">KydJI191RzYiJCIrKysrK0QhIioiIiIkIisrKytdUCEjNSIiIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5683" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">By comparison, here is the analysis where a bound on the relative error is used at each step:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5685" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo2:=[Input(x=0..2^16,alpha=0..1),y=RN(alpha*x,0),r=RN(y/x,relative(&quot;Knuth&quot;)),t=RN(1+r^2,relative(&quot;Knuth&quot;)),s=RN(sqrt(t),relative(&quot;Knuth&quot;)),rho=RN(x*s,relative(&quot;Knuth&quot;))];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZBbGdvMkdGKDcoLUkmSW5wdXRHRig2JC9JInhHRig7IiIhIiZPYicvSSZhbHBoYUdGKDtGNSIiIi9JInlHRigtSSNSTkdGKDYkKiZGOEY6RjNGOkY1L0kickdGKC1GPjYkKiZGPEY6RjMhIiItSSlyZWxhdGl2ZUdGKDYjUSZLbnV0aEYoL0kidEdGKC1GPjYkLCYqJClGQiIiI0Y6RjpGOkY6RkcvSSJzR0YoLUY+NiQqJClGTCNGOkZSRjpGRy9JJHJob0dGKC1GPjYkKiZGM0Y6RlRGOkZHNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L5686" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError(Algo2);</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Input(x = 0 .. 65536 alpha = 0 .. 1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: y = RN(alpha*x 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r = RN(y/x relative(Knuth))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: t = RN(r^2+1 relative(Knuth))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: s = RN(t^(1/2) relative(Knuth))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: rho = RN(x*s relative(Knuth))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FEc3RlcC1ieS1zdGVwfmFuYWx5c2lzfmlufjIuMzU2fnNlYy5GJw==">UURzdGVwLWJ5LXN0ZXB+YW5hbHlzaXN+aW5+Mi4zNTZ+c2VjLjYi</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundLinearTerm: bounding the linear part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FAbGluZWFyfnBhcnQ6fjMqX3UsfmlufjAuMjJ+c2VjLkYn">UUBsaW5lYXJ+cGFydDp+MypfdSx+aW5+MC4yMn5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundQuadraticTerm: bounding the quadratic part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FCcXVhZHJhdGljfnBhcnQ6fjEvNCx+aW5+Mi41M35zZWMuRic=">UUJxdWFkcmF0aWN+cGFydDp+MS80LH5pbn4yLjUzfnNlYy42Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSIzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LlExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS8lKWVxdWFsaXR5R0Y6LUkjbWlHRiQ2JVEjX3VGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRidGMS1GNTYuUScmcGx1cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGZW5GTC1GIzYmLUkmbWZyYWNHRiQ2KC1GLjYkUSIxRidGMS1GLjYkUSI0RidGMS8lLmxpbmV0aGlja25lc3NHRl5vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZvLyUpYmV2ZWxsZWRHRjpGNC1JJW1zdXBHRiQ2JUZOLUYuNiRRIjJGJ0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YxRjE=">KydJI191RzYiIiIkIiIiI0YmIiIlIiIj</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6575" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSMzLkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1JI21pR0YkNiVRI191RicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LlEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmVuRkwtRiM2Ji1GLjYkUS0wLjI1MDAwMDAwMDBGJ0YxRjQtSSVtc3VwR0YkNiVGTi1GLjYkUSIyRidGMS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGMUYx">KydJI191RzYiJCIiJCIiISIiIiQiKysrKytEISM1IiIj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6576" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Algo3</Text-field></Title>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Direct analysis</Text-field></Title>
<Group hide-input="false" labelreference="L2325" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo3:=[
Input(x=0..2^16,alpha=0..1),
y = RN(alpha*x,0),
r = RN(y/x),
t = RN(1+r^2),
s = RN(sqrt(t)),
epsilon = RN(t-s^2,0),
c = RN(epsilon/2/s),
nu = RN(x*c),
rho=RN(nu+x*s)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZBbGdvM0dGKDcrLUkmSW5wdXRHRig2JC9JInhHRig7IiIhIiZPYicvSSZhbHBoYUdGKDtGNSIiIi9JInlHRigtSSNSTkdGKDYkKiZGOEY6RjNGOkY1L0kickdGKC1GPjYjKiZGPEY6RjMhIiIvSSJ0R0YoLUY+NiMsJiokKUZCIiIjRjpGOkY6RjovSSJzR0YoLUY+NiMqJClGSCNGOkZORjovSShlcHNpbG9uR0YoLUY+NiQsJiokKUZQRk5GOkZGRkhGOkY1L0kiY0dGKC1GPjYjLCQqKEZVRjpGV0Y6RlBGRkY6L0kjbnVHRigtRj42IyomRjNGOkZobkY6L0kkcmhvR0YoLUY+NiMsJiomRlBGOkYzRjpGOkZeb0Y6NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L5433" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError(Algo3);</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Input(x = 0 .. 65536 alpha = 0 .. 1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: y = RN(alpha*x 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r = RN(y/x)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: t = RN(r^2+1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: s = RN(t^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: epsilon = RN(-s^2+t 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: c = RN((1/2)*epsilon/s)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: nu = RN(x*c)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: rho = RN(s*x+nu)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FFc3RlcC1ieS1zdGVwfmFuYWx5c2lzfmlufjIyLjY0NX5zZWMuRic=">UUVzdGVwLWJ5LXN0ZXB+YW5hbHlzaXN+aW5+MjIuNjQ1fnNlYy42Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundLinearTerm: bounding the linear part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FDbGluZWFyfnBhcnQ6fjcvNCpfdSx+aW5+MC4zOTJ+c2VjLkYn">UUNsaW5lYXJ+cGFydDp+Ny80Kl91LH5pbn4wLjM5Mn5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundQuadraticTerm: bounding the quadratic part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FncXF1YWRyYXRpY35wYXJ0On5Sb290T2YoMTAyNCpfWl4yKzIxMTIqX1otOTU5LDEzMTU4NTI3ODA1LzM0MzU5NzM4MzY4fi4ufjIwNTYwMTk5Ny81MzY4NzA5MTIpLH5pbn4xOS4zMTR+c2VjLkYn">UWdxcXVhZHJhdGljfnBhcnQ6flJvb3RPZigxMDI0Kl9aXjIrMjExMipfWi05NTksMTMxNTg1Mjc4MDUvMzQzNTk3MzgzNjh+Li5+MjA1NjAxOTk3LzUzNjg3MDkxMiksfmlufjE5LjMxNH5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSI0RidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPy8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkQvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS8lKWVxdWFsaXR5R0ZELUkjbWlHRiQ2JVEjX3VGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGNC1GRjYuUScmcGx1cztGJ0Y0RklGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRmVvRmZuLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Jy1GRjYuUSomdW1pbnVzMDtGJ0Y0RklGS0ZNRk9GUUZTRlVGZG9GZm9GZm4tRi42KC1GMTYkUSMzM0YnRjQtRjE2JFEjMzJGJ0Y0RjpGPUZARkJGYW8tSSZtc3FydEdGJDYjLUYxNiRRIjJGJ0Y0RjRGNEZFLUklbXN1cEdGJDYlRmhuRlxxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y0RjQ=">KydJI191RzYiIyIiKCIiJSIiIiwmIyIjTCIjSyEiIiokKSIiIyNGKEYwRihGKEYw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6583" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSwxLjc1MDAwMDAwMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1JI21pR0YkNiVRI191RicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LlEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmVuRkwtRiM2Ji1GLjYkUSwwLjM4Mjk2MzU2MkYnRjFGNC1JJW1zdXBHRiQ2JUZOLUYuNiRRIjJGJ0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YxRjE=">KydJI191RzYiJCIrKysrXTwhIioiIiIkIippTidIUUYnIiIj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6404" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">During the step-by-step analysis, the following message appeared: </Text-field><Text-field style="Text" layout="Normal">&quot;getAbsoluteError: Splitting at r = 1/2 may help improve bounds&quot;</Text-field><Text-field style="Text" layout="Normal">This is what is computed next.</Text-field>
</Input>
</Group>
<Group labelreference="L6405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">alpha&lt;1/2</Text-field></Title>
<Group labelreference="L6111" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo3_1:=[
Input(x=0..2^16,alpha=0..1/2),
y = RN(alpha*x,0),
r = RN(y/x),
t = RN(1+r^2),
s = RN(sqrt(t)),
epsilon = RN(t-s^2,0),
c = RN(epsilon/2/s),
nu = RN(x*c),
rho=RN(nu+x*s)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L6110" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError(Algo3_1);</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Input(x = 0 .. 65536 alpha = 0 .. 1/2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: y = RN(alpha*x 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r = RN(y/x)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: t = RN(r^2+1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: s = RN(t^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: epsilon = RN(-s^2+t 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: c = RN((1/2)*epsilon/s)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: nu = RN(x*c)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: rho = RN(s*x+nu)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FFc3RlcC1ieS1zdGVwfmFuYWx5c2lzfmlufjI3Ljg1N35zZWMuRic=">UUVzdGVwLWJ5LXN0ZXB+YW5hbHlzaXN+aW5+MjcuODU3fnNlYy42Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundLinearTerm: bounding the linear part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FCbGluZWFyfnBhcnQ6fjgvNSpfdSx+aW5+MC41M35zZWMuRic=">UUJsaW5lYXJ+cGFydDp+OC81Kl91LH5pbn4wLjUzfnNlYy42Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundQuadraticTerm: bounding the quadratic part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FfXmxxdWFkcmF0aWN+cGFydDp+Um9vdE9mKDkzMDIyNDY4NjEwMjQ2MjM0MjczMjU2MjUwMDAwMDAwMCpfWl40KzE1NjIxODIxMjg4NTMwMzExNTk4OTEzNTYxNjAwMDAwMDAwMDAwKl9aXjMrNjU1OTM5NTk2OTkzNDg5NTM4NzMxOTEzODIwODI2Nzg5ODA3MDAwMDAqX1peMis2MTM0MDMxNjY1NDYwMDE3MzMyNjM1MzkyMjIxMTQ3MzE0MTc2MDAwMCpfWi0xOTY1MzMxNDU5NDE3MzI4NjQwMTgzNTkxMTkzMDE1ODA3MDAyNDI0MzEsMjI3Njc4ODk4MTMvMTcxNzk4NjkxODR+Li5+NDU1MzU3Nzk2MjkvMzQzNTk3MzgzNjgpLH5pbn4yNC44MDd+c2VjLkYn">UV9ebHF1YWRyYXRpY35wYXJ0On5Sb290T2YoOTMwMjI0Njg2MTAyNDYyMzQyNzMyNTYyNTAwMDAwMDAwKl9aXjQrMTU2MjE4MjEyODg1MzAzMTE1OTg5MTM1NjE2MDAwMDAwMDAwMDAqX1peMys2NTU5Mzk1OTY5OTM0ODk1Mzg3MzE5MTM4MjA4MjY3ODk4MDcwMDAwMCpfWl4yKzYxMzQwMzE2NjU0NjAwMTczMzI2MzUzOTIyMjExNDczMTQxNzYwMDAwKl9aLTE5NjUzMzE0NTk0MTczMjg2NDAxODM1OTExOTMwMTU4MDcwMDI0MjQzMSwyMjc2Nzg4OTgxMy8xNzE3OTg2OTE4NH4uLn40NTUzNTc3OTYyOS8zNDM1OTczODM2OCksfmlufjI0LjgwN35zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSI1RidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPy8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkQvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS8lKWVxdWFsaXR5R0ZELUkjbWlHRiQ2JVEjX3VGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGNC1GRjYuUScmcGx1cztGJ0Y0RklGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRmVvRmZuLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KS1GRjYuUSomdW1pbnVzMDtGJ0Y0RklGS0ZNRk9GUUZTRlVGZG9GZm9GZm4tRi42KC1GMTYkUSYyMDk5MkYnRjRGN0Y6Rj1GQEZCRmFvLUYuNigtRiM2Ji1GMTYkUS4xNDQ3MzU3NTU1NzQzRidGNEZFLUkmbXNxcnRHRiQ2I0Y3RjQtRjE2JFEuMTgwNDcwOTE3MjUwMEYnRjRGOkY9RkBGQkZhby1GLjYoLUYjNigtRjE2JFEtMTgzMjY1NTA1MTQ4RidGNEZFLUZecTYjLUYxNiRRKTIxMzYxNjAxRidGNEZFRl1xRjQtRjE2JFEtNDUxMTc3MjkzMTI1RidGNEY6Rj1GQEZCRjRGNEZFLUklbXN1cEdGJDYlRmhuLUYxNiRRIjJGJ0Y0LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y0RjQ=">KydJI191RzYiIyIiKSIiJiIiIiwoIyImIyo0I0YnISIiKiYjIi5WZGJkdFciIi4rRDw0WiE9RigpRicjRigiIiNGKEYoKigjIi1bXl1sSz0iLURKSHg2WEYoKSIpLDtPQEYyRihGMUYoRihGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6112" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSwxLjYwMDAwMDAwMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1JI21pR0YkNiVRI191RicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LlEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmVuRkwtRiM2Ji1GLjYkUSkxLjMyNTI2M0YnRjFGNC1JJW1zdXBHRiQ2JUZOLUYuNiRRIjJGJ0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YxRjE=">KydJI191RzYiJCIrKysrKzshIioiIiIkIihqX0siISInIiIj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6531" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo3_1_better:=[
Input(x=0..2^16,alpha=0..1/2),
y = RN(alpha*x,0),
r = RN(y/x),
t = RN(1+r^2),
s = RN(sqrt(t)),
epsilon = RN(t-s^2,0),
c = RN(epsilon/2/s,'absolute'(_u^2/2)),
nu = RN(x*c),
rho=RN(nu+x*s)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L6530" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError(Algo3_1_better);</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Input(x = 0 .. 65536 alpha = 0 .. 1/2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: y = RN(alpha*x 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r = RN(y/x)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: t = RN(r^2+1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: s = RN(t^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: epsilon = RN(-s^2+t 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: c = RN((1/2)*epsilon/s absolute((1/2)*_u^2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: nu = RN(x*c)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: rho = RN(s*x+nu)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FEc3RlcC1ieS1zdGVwfmFuYWx5c2lzfmlufjI3LjE3fnNlYy5GJw==">UURzdGVwLWJ5LXN0ZXB+YW5hbHlzaXN+aW5+MjcuMTd+c2VjLjYi</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundLinearTerm: bounding the linear part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FDbGluZWFyfnBhcnQ6fjgvNSpfdSx+aW5+MC43MzZ+c2VjLkYn">UUNsaW5lYXJ+cGFydDp+OC81Kl91LH5pbn4wLjczNn5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundQuadraticTerm: bounding the quadratic part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FjXWxxdWFkcmF0aWN+cGFydDp+Um9vdE9mKDM2MzM2OTAxODAwODc3NDM1MjYyOTkwNzIyNjU2MjUqX1peNCs2MTAyMjczOTQwODMyMTUyOTY4MzI1NjEwMDAwMDAwMDAwMCpfWl4zKzI1NjIyNjc5MjQ1MTgxMzMwMTY4Mzk0MzQxNDIwNzA4NzgwMDAwMCpfWl4yKzI0Mjg2MzMzMjY3MjI3NjQ2NjExNDc5ODExMDg0MjgzOTA0MDAwMCpfWi00MTY4NjYxOTY5MDM2NTEyMTY1Mjg1Mzk1MjY3NTM5NTgyMzIwNjQsMTUyMzM5MjY1MDEvMTcxNzk4NjkxODR+Li5+MzA0Njc4NTMwMDUvMzQzNTk3MzgzNjgpLH5pbn4xNS44Njd+c2VjLkYn">UWNdbHF1YWRyYXRpY35wYXJ0On5Sb290T2YoMzYzMzY5MDE4MDA4Nzc0MzUyNjI5OTA3MjI2NTYyNSpfWl40KzYxMDIyNzM5NDA4MzIxNTI5NjgzMjU2MTAwMDAwMDAwMDAwKl9aXjMrMjU2MjI2NzkyNDUxODEzMzAxNjgzOTQzNDE0MjA3MDg3ODAwMDAwKl9aXjIrMjQyODYzMzMyNjcyMjc2NDY2MTE0Nzk4MTEwODQyODM5MDQwMDAwKl9aLTQxNjg2NjE5NjkwMzY1MTIxNjUyODUzOTUyNjc1Mzk1ODIzMjA2NCwxNTIzMzkyNjUwMS8xNzE3OTg2OTE4NH4uLn4zMDQ2Nzg1MzAwNS8zNDM1OTczODM2OCksfmlufjE1Ljg2N35zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSI1RidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPy8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkQvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS8lKWVxdWFsaXR5R0ZELUkjbWlHRiQ2JVEjX3VGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGNC1GRjYuUScmcGx1cztGJ0Y0RklGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRmVvRmZuLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KS1GRjYuUSomdW1pbnVzMDtGJ0Y0RklGS0ZNRk9GUUZTRlVGZG9GZm9GZm4tRi42KC1GMTYkUSYyMDk5MkYnRjRGN0Y6Rj1GQEZCRmFvLUYuNigtRiM2Ji1GMTYkUS0yNzQ2MDMzOTMyODRGJ0Y0RkUtSSZtc3FydEdGJDYjRjdGNC1GMTYkUS00NTExNzcyOTMxMjVGJ0Y0RjpGPUZARkJGYW8tRi42KC1GIzYoLUYxNiRRLTE4MzI2NTIzNTA3NkYnRjRGRS1GXnE2Iy1GMTYkUSkyMTM2MTYwMUYnRjRGRUZdcUY0RmBxRjpGPUZARkJGNEY0RkUtSSVtc3VwR0YkNiVGaG4tRjE2JFEiMkYnRjQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjRGNA==">KydJI191RzYiIyIiKSIiJiIiIiwoIyImIyo0I0YnISIiKiYjIi0lRyRSLllGIi1ESkh4NlhGKClGJyNGKCIiI0YoRigqKCMiLXddQmxLPUYwRigpIiksO09ARjJGKEYxRihGKEYz</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6528" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSwxLjYwMDAwMDAwMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1JI21pR0YkNiVRI191RicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LlEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmVuRkwtRiM2Ji1GLjYkUSkwLjg4NjcyOUYnRjFGNC1JJW1zdXBHRiQ2JUZOLUYuNiRRIjJGJ0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YxRjE=">KydJI191RzYiJCIrKysrKzshIioiIiIkIidIbikpISInIiIj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6593" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo3_1_variant:=[
Input(x=0..2^16,alpha=0..1/2),
y = RN(alpha*x,0),
r = RN(y/x,absolute),
t = RN(1+r^2),
s = RN(sqrt(t)),
epsilon = RN(t-s^2,0),
c = RN(epsilon/2/s,'absolute'(_u^2/2)),
nu = RN(x*c),
rho=RN(nu+x*s)]:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L6592" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError(Algo3_1_variant,steps=&quot;linear&quot;);</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Input(x = 0 .. 65536 alpha = 0 .. 1/2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: y = RN(alpha*x 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r = RN(y/x absolute)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: t = RN(r^2+1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: s = RN(t^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: epsilon = RN(-s^2+t 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: c = RN((1/2)*epsilon/s absolute((1/2)*_u^2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: nu = RN(x*c)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: rho = RN(s*x+nu)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FFc3RlcC1ieS1zdGVwfmFuYWx5c2lzfmlufjM5LjYxN35zZWMuRic=">UUVzdGVwLWJ5LXN0ZXB+YW5hbHlzaXN+aW5+MzkuNjE3fnNlYy42Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundLinearTerm: bounding the linear part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FlcWxpbmVhcn5wYXJ0On5Sb290T2YoNjQqX1peMi0xNjAqX1orOTUsMjYyNzY3NTU4OTcvMTcxNzk4NjkxODR+Li5+MTMxMzgzNzc5NDkvODU4OTkzNDU5MikqX3UsfmlufjEuMTc5fnNlYy5GJw==">UWVxbGluZWFyfnBhcnQ6flJvb3RPZig2NCpfWl4yLTE2MCpfWis5NSwyNjI3Njc1NTg5Ny8xNzE3OTg2OTE4NH4uLn4xMzEzODM3Nzk0OS84NTg5OTM0NTkyKSpfdSx+aW5+MS4xNzl+c2VjLjYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GNDYkUSI0RidGNy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGQi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi5RJyZwbHVzO0YnRjcvJSZmZW5jZUdGRy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zmbi8lKWVxdWFsaXR5R0ZHLUYxNigtSSZtc3FydEdGJDYjRjMtRjQ2JFEiOEYnRjdGPUZARkNGRUY3RjctRkk2LlExJkludmlzaWJsZVRpbWVzO0YnRjdGTEZORlBGUkZURlZGWC9GZW5RJjAuMGVtRicvRmhuRmdvRmluLUkjbWlHRiQ2JVEjX3VGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOFEnaXRhbGljRidGNw==">KiYsJiMiIiYiIiUiIiIqJiNGJyIiKUYnKUYlI0YnIiIjRidGJ0YnSSNfdUc2IkYn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6591" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEsMS41Mjk1MDg0OTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUTEmSW52aXNpYmxlVGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtSSNtaUdGJDYlUSNfdUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Yv">LCQqJiQiKyhcMyZIOiEiKiIiIkkjX3VHNiJGJ0Yn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6344" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">alpha&gt;1/2</Text-field></Title>
<Group hide-input="false" labelreference="L6383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo3_2:=[
Input(x=0..2^16,alpha=1/2..1),
y = RN(alpha*x,0),
r = RN(y/x),
t = RN(1+r^2),
s = RN(sqrt(t)),
epsilon = RN(t-s^2,0),
c = RN(epsilon/2/s),
nu = RN(x*c),
rho=RN(nu+x*s)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShBbGdvM18yR0YoNystSSZJbnB1dEdGKDYkL0kieEdGKDsiIiEiJk9iJy9JJmFscGhhR0YoOyMiIiIiIiNGOy9JInlHRigtSSNSTkdGKDYkKiZGOEY7RjNGO0Y1L0kickdGKC1GQDYjKiZGPkY7RjMhIiIvSSJ0R0YoLUZANiMsJiokKUZERjxGO0Y7RjtGOy9JInNHRigtRkA2IyokKUZKRjpGOy9JKGVwc2lsb25HRigtRkA2JCwmKiQpRlFGPEY7RkhGSkY7RjUvSSJjR0YoLUZANiMsJCooRjpGO0ZXRjtGUUZIRjsvSSNudUdGKC1GQDYjKiZGM0Y7RmhuRjsvSSRyaG9HRigtRkA2IywmKiZGUUY7RjNGO0Y7Rl5vRjs3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6476" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError(Algo3_2);</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Input(x = 0 .. 65536 alpha = 1/2 .. 1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: y = RN(alpha*x 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r = RN(y/x)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: t = RN(r^2+1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: s = RN(t^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: epsilon = RN(-s^2+t 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: c = RN((1/2)*epsilon/s)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: nu = RN(x*c)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: rho = RN(s*x+nu)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FFc3RlcC1ieS1zdGVwfmFuYWx5c2lzfmlufjM5LjI5Mn5zZWMuRic=">UUVzdGVwLWJ5LXN0ZXB+YW5hbHlzaXN+aW5+MzkuMjkyfnNlYy42Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundLinearTerm: bounding the linear part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FDbGluZWFyfnBhcnQ6fjgvNSpfdSx+aW5+MC43OTF+c2VjLkYn">UUNsaW5lYXJ+cGFydDp+OC81Kl91LH5pbn4wLjc5MX5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundQuadraticTerm: bounding the quadratic part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FnW2xxdWFkcmF0aWN+cGFydDp+Um9vdE9mKDEzODY2ODI3MDYwMzU0MDAxNjAxNTYyNTAwKl9aXjQrMjMyODczOTQ2OTIwNzYwOTYxMjk2MDAwMDAwMDAwKl9aXjMrOTc3NzExNzQwNjQ1MDA0NjI1MjU2NzA5OTc5OTQ2ODc1Kl9aXjIrMTE1NTU1ODYyMTQ5OTQzMTc2MTc3MDA0MDk3OTIwMDAwKl9aLTMxNDA3MDUzODIzNTEzNjE2Mjk4NzAxMjAxNzAyNjg0MTYsNTk1NzM2ODA3NjEvMzQzNTk3MzgzNjh+Li5+MTQ4OTM0MjAxOTEvODU4OTkzNDU5MiksfmlufjMzLjkzOX5zZWMuRic=">UWdbbHF1YWRyYXRpY35wYXJ0On5Sb290T2YoMTM4NjY4MjcwNjAzNTQwMDE2MDE1NjI1MDAqX1peNCsyMzI4NzM5NDY5MjA3NjA5NjEyOTYwMDAwMDAwMDAqX1peMys5Nzc3MTE3NDA2NDUwMDQ2MjUyNTY3MDk5Nzk5NDY4NzUqX1peMisxMTU1NTU4NjIxNDk5NDMxNzYxNzcwMDQwOTc5MjAwMDAqX1otMzE0MDcwNTM4MjM1MTM2MTYyOTg3MDEyMDE3MDI2ODQxNiw1OTU3MzY4MDc2MS8zNDM1OTczODM2OH4uLn4xNDg5MzQyMDE5MS84NTg5OTM0NTkyKSx+aW5+MzMuOTM5fnNlYy42Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSI1RidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPy8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkQvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS8lKWVxdWFsaXR5R0ZELUkjbWlHRiQ2JVEjX3VGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGNC1GRjYuUScmcGx1cztGJ0Y0RklGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRmVvRmZuLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KS1GRjYuUSomdW1pbnVzMDtGJ0Y0RklGS0ZNRk9GUUZTRlVGZG9GZm9GZm4tRi42KC1GMTYkUSYyMDk5MkYnRjRGN0Y6Rj1GQEZCRmFvLUYuNigtRiM2Ji1GMTYkUSwyMjkxMjY0ODY3MUYnRjRGRS1JJm1zcXJ0R0YkNiMtRjE2JFElNDE3M0YnRjRGNC1GMTYkUSozNTI1NTA5MDBGJ0Y0RjpGPUZARkJGYW8tRi42KC1GIzYmLUYxNiRRKzE0MTM3MDk0NzNGJ0Y0RkUtRl5xNiNGN0Y0LUYxNiRRKzE3NjI3NTQ1MDBGJ0Y0RjpGPUZARkJGNEY0RkUtSSVtc3VwR0YkNiVGaG4tRjE2JFEiMkYnRjQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjRGNA==">KydJI191RzYiIyIiKSIiJiIiIiwoIyImIyo0I0YnISIiKiYjIixyJ1tFIkgjIiorNGJfJEYoKSIldFQjRigiIiNGKEYoKiYjIit0JTRQVCIiKytYdmk8RigpRidGM0YoRihGNA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6478" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSwxLjYwMDAwMDAwMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1JI21pR0YkNiVRI191RicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LlEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmVuRkwtRiM2Ji1GLjYkUSwxLjczMzgyMjYwOUYnRjFGNC1JJW1zdXBHRiQ2JUZOLUYuNiRRIjJGJ0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YxRjE=">KydJI191RzYiJCIrKysrKzshIioiIiIkIis0RSNRdCJGJyIiIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6406" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">A better bound is obtained by taking into account a finer analysis on the error in the computation of c:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5631" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo3_2_better:=[
Input(x=0..2^16,alpha=1/2..1),
y = RN(alpha*x,0),
r = RN(y/x),
t = RN(1+r^2),
s = RN(sqrt(t)),
epsilon = RN(t-s^2,0),
c = RN(epsilon/2/s,'absolute'(_u^2/2)),
nu = RN(x*c),
rho=RN(nu+x*s)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS9BbGdvM18yX2JldHRlckdGKDcrLUkmSW5wdXRHRig2JC9JInhHRig7IiIhIiZPYicvSSZhbHBoYUdGKDsjIiIiIiIjRjsvSSJ5R0YoLUkjUk5HRig2JComRjhGO0YzRjtGNS9JInJHRigtRkA2IyomRj5GO0YzISIiL0kidEdGKC1GQDYjLCYqJClGREY8RjtGO0Y7RjsvSSJzR0YoLUZANiMqJClGSkY6RjsvSShlcHNpbG9uR0YoLUZANiQsJiokKUZRRjxGO0ZIRkpGO0Y1L0kiY0dGKC1GQDYkLCQqKEY6RjtGV0Y7RlFGSEY7LUkpYWJzb2x1dGVHRig2IywkKiZGOkY7KUkjX3VHRihGPEY7RjsvSSNudUdGKC1GQDYjKiZGM0Y7RmhuRjsvSSRyaG9HRigtRkA2IywmKiZGUUY7RjNGO0Y7RmVvRjs3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6480" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError(Algo3_2_better);</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Input(x = 0 .. 65536 alpha = 1/2 .. 1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: y = RN(alpha*x 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r = RN(y/x)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: t = RN(r^2+1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: s = RN(t^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: epsilon = RN(-s^2+t 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: c = RN((1/2)*epsilon/s absolute((1/2)*_u^2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: nu = RN(x*c)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: rho = RN(s*x+nu)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FEc3RlcC1ieS1zdGVwfmFuYWx5c2lzfmlufjM0LjIyfnNlYy5GJw==">UURzdGVwLWJ5LXN0ZXB+YW5hbHlzaXN+aW5+MzQuMjJ+c2VjLjYi</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundLinearTerm: bounding the linear part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FDbGluZWFyfnBhcnQ6fjgvNSpfdSx+aW5+MC45ODF+c2VjLkYn">UUNsaW5lYXJ+cGFydDp+OC81Kl91LH5pbn4wLjk4MX5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundQuadraticTerm: bounding the quadratic part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FhenF1YWRyYXRpY35wYXJ0On5Sb290T2YoODIwNTIyMzExMjYzNTUwMzkwNjI1Kl9aXjQrMTM3Nzk1MjM0ODY0MzU1NTk4NDAwMDAwMDAqX1peMys1Nzg1Mjg1MzE5MTkyNDQ2OTU5MTI2NTM0MDAwMCpfWl4yKzc1NzIxMjA2NTk5NzI0MDcxNjk2MjYxMTIwMDAqX1otMTA2OTAxOTQ5ODA5MjU2MjkyMDAzODczNzgxNTA0LDExMTI2NDQzODUxLzg1ODk5MzQ1OTJ+Li5+NDQ1MDU3NzU0MDcvMzQzNTk3MzgzNjgpLH5pbn4yMy41NDZ+c2VjLkYn">UWF6cXVhZHJhdGljfnBhcnQ6flJvb3RPZig4MjA1MjIzMTEyNjM1NTAzOTA2MjUqX1peNCsxMzc3OTUyMzQ4NjQzNTU1OTg0MDAwMDAwMCpfWl4zKzU3ODUyODUzMTkxOTI0NDY5NTkxMjY1MzQwMDAwKl9aXjIrNzU3MjEyMDY1OTk3MjQwNzE2OTYyNjExMjAwMCpfWi0xMDY5MDE5NDk4MDkyNTYyOTIwMDM4NzM3ODE1MDQsMTExMjY0NDM4NTEvODU4OTkzNDU5Mn4uLn40NDUwNTc3NTQwNy8zNDM1OTczODM2OCksfmlufjIzLjU0Nn5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSI1RidGNC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPy8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkQvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS8lKWVxdWFsaXR5R0ZELUkjbWlHRiQ2JVEjX3VGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGNC1GRjYuUScmcGx1cztGJ0Y0RklGS0ZNRk9GUUZTRlUvRlhRLDAuMjIyMjIyMmVtRicvRmVuRmVvRmZuLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2KS1GRjYuUSomdW1pbnVzMDtGJ0Y0RklGS0ZNRk9GUUZTRlVGZG9GZm9GZm4tRi42KC1GMTYkUSYyMDk5MkYnRjRGN0Y6Rj1GQEZCRmFvLUYuNigtRiM2Ji1GMTYkUSs1NzI4MTUzNzI4RidGNEZFLUkmbXNxcnRHRiQ2Iy1GMTYkUSU0MTczRidGNEY0LUYxNiRRKTg4MTM3NzI1RidGNEY6Rj1GQEZCRmFvLUYuNigtRiM2Ji1GMTYkUSg0MTI2NDUyRidGNEZFLUZecTYjRjdGNC1GMTYkUSg2Nzc5ODI1RidGNEY6Rj1GQEZCRjRGNEZFLUklbXN1cEdGJDYlRmhuLUYxNiRRIjJGJ0Y0LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y0RjQ=">KydJI191RzYiIyIiKSIiJiIiIiwoIyImIyo0I0YnISIiKiYjIitHUDpHZCIpRHg4KSlGKCkiJXRUI0YoIiIjRihGKComIyIoX2s3JSIoRCl6bkYoKUYnRjNGKEYoRjQ=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6481" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSwxLjYwMDAwMDAwMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1JI21pR0YkNiVRI191RicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LlEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmVuRkwtRiM2Ji1GLjYkUSwxLjI5NTI4ODU5MEYnRjFGNC1JJW1zdXBHRiQ2JUZOLUYuNiRRIjJGJ0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YxRjE=">KydJI191RzYiJCIrKysrKzshIioiIiIkIishZilHJkgiRiciIiM=</Equation></Text-field>
</Output>
</Group>
</Section>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Algo4</Text-field></Title>
<Group hide-input="false" labelreference="L3342" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo4:=[
Input(x=0..2^16,alpha=0..1),y=RN(alpha*x,0),sxh=RN(x^2),sxl=RN(x^2-sxh,0),syh=RN(y^2),syl=RN(y^2-syh,0),sigmah=RN(sxh+syh),sigmal=RN(sxh+syh-sigmah,0),s=RN(sqrt(sigmah)),deltas=RN(sigmah-s^2,0),tau1=RN(sxl+syl),tau2=RN(deltas+sigmal),tau=RN(tau1+tau2),c=RN(tau/s),rho=RN(c/2+s)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZBbGdvNEdGKDcxLUkmSW5wdXRHRig2JC9JInhHRig7IiIhIiZPYicvSSZhbHBoYUdGKDtGNSIiIi9JInlHRigtSSNSTkdGKDYkKiZGOEY6RjNGOkY1L0kkc3hoR0YoLUY+NiMqJClGMyIiI0Y6L0kkc3hsR0YoLUY+NiQsJkZFRjpGQiEiIkY1L0kkc3loR0YoLUY+NiMqJClGPEZHRjovSSRzeWxHRigtRj42JCwmRlJGOkZPRk1GNS9JJ3NpZ21haEdGKC1GPjYjLCZGQkY6Rk9GOi9JJ3NpZ21hbEdGKC1GPjYkLChGQkY6Rk9GOkZaRk1GNS9JInNHRigtRj42IyokKUZaI0Y6RkdGOi9JJ2RlbHRhc0dGKC1GPjYkLCYqJClGXm9GR0Y6Rk1GWkY6RjUvSSV0YXUxR0YoLUY+NiMsJkZJRjpGVUY6L0kldGF1MkdGKC1GPjYjLCZGZW9GOkZpbkY6L0kkdGF1R0YoLUY+NiMsJkZccEY6RmFwRjovSSJjR0YoLUY+NiMqJkZmcEY6Rl5vRk0vSSRyaG9HRigtRj42IywmKiZGY29GOkZbcUY6RjpGXm9GOjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6489" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError(Algo4,'optpoint');</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Input(x = 0 .. 65536 alpha = 0 .. 1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: y = RN(alpha*x 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: sxh = RN(x^2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: sxl = RN(x^2-sxh 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: syh = RN(y^2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: syl = RN(y^2-syh 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: sigmah = RN(sxh+syh)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: sigmal = RN(sxh+syh-sigmah 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: s = RN(sigmah^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: deltas = RN(-s^2+sigmah 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: tau1 = RN(sxl+syl)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: tau2 = RN(deltas+sigmal)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: tau = RN(tau1+tau2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: c = RN(tau/s)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: rho = RN((1/2)*c+s)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FFc3RlcC1ieS1zdGVwfmFuYWx5c2lzfmlufjgxLjE5NH5zZWMuRic=">UUVzdGVwLWJ5LXN0ZXB+YW5hbHlzaXN+aW5+ODEuMTk0fnNlYy42Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundLinearTerm: bounding the linear part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1E/bGluZWFyfnBhcnQ6fl91LH5pbn4wLjczMX5zZWMuRic=">UT9saW5lYXJ+cGFydDp+X3UsfmlufjAuNzMxfnNlYy42Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundQuadraticTerm: bounding the quadratic part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FjdXF1YWRyYXRpY35wYXJ0On5Sb290T2YoNjUyNTg0NTc2ODAwMDAwMDAwKl9aXjIrNTQyOTUwMzY3ODk3NjAwMDAwMDAwMCpfWi0zNzk3OTExOTIxODE4NTE0MTU1NTYxNywxOTIxMTQ0MDIwMDA1LzI3NDg3NzkwNjk0NH4uLn45NjA1NzIwMTAwMTUvMTM3NDM4OTUzNDcyKSx+aW5+MzQ1OTV+c2VjLkYn">UWN1cXVhZHJhdGljfnBhcnQ6flJvb3RPZig2NTI1ODQ1NzY4MDAwMDAwMDAqX1peMis1NDI5NTAzNjc4OTc2MDAwMDAwMDAwKl9aLTM3OTc5MTE5MjE4MTg1MTQxNTU1NjE3LDE5MjExNDQwMjAwMDUvMjc0ODc3OTA2OTQ0fi4ufjk2MDU3MjAxMDAxNS8xMzc0Mzg5NTM0NzIpLH5pbn4zNDU5NX5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjX3VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUScmcGx1cztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYuUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tSSNtbkdGJDYkUSU0MTYwRidGOUY1LUkmbWZyYWNHRiQ2KC1GIzYmLUZmbjYkUS01ODU5ODEzNTE3NDNGJ0Y5LUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW9GTy1JJm1zcXJ0R0YkNiMtRmZuNiRRIzY2RidGOUY5LUZmbjYkUSsxMTQyNDQwMDAwRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGPUY5RjlGYW8tSSVtc3VwR0YkNiVGKy1GZm42JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGOQ==">KydJI191RzYiIiIiRiUsJiIlZ1QhIiIqJiMiLVY8TiIpZmUiKysrV1U2RiUpIiNtI0YlIiIjRiVGJUYw</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6496" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUSMxLkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1JI21pR0YkNiVRI191RicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LlEnJnBsdXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmVuRkwtRiM2Ji1GLjYkUSk2Ljk4OTA4MUYnRjFGNC1JJW1zdXBHRiQ2JUZOLUYuNiRRIjJGJ0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YxRjE=">KydJI191RzYiJCIiIiIiIUYmJCIoIjMqKXAhIiciIiM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6589" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">optpoint;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">Nz8vSSRyaG9HNiI3JCMiMSZlZ2AmKT4iPTwiLG8kUShmViQjIjBaLCVRJypIJkglIisjZk0qKmUpL0kiY0dGJTckIyIvVmFXaiozWSYiLCU9cCl6ciIjIi9oOCczQ19PIiIrJ0huXEglL0kkdGF1R0YlIyIxJSlSUlNGeWpFIilEMSZ5Ii9JJXRhdTFHRiUjIi1rM21dJWYiIiVEVS9JJHN5bEdGJSIiIS9JJXRhdTJHRiUjIi9rX2ZeZyoqSCInRFlGL0knc2lnbWFsR0YlIyItY0UjKT1ZOkY/L0knZGVsdGFzR0YlIyIuR0wpW2ApSCQiJnZrJS9JInNHRiU3JCMiNUJUI1I1OkFYR28jIjA3OFVgKlxIYyMiNSJmMHo/SVchcGxgIjFDRSVvISoqKmU3Ii8mSSdfYWxwaGFHRiU2IyIiIjckIyIyWF8zXjx3NksmIi53eGk2Jio0IiMiNCRvYiVwP3ZfYlMkIi9rdzxXKG8uKC9JJ3NpZ21haEdGJSMiLiUpKlxZZyYqKSpGPy9JJHN5aEdGJUZCL0kieUdGJUZCL0kkc3hsR0YlIyIrLyI+ZlQjIiNsL0kkc3hoR0YlI0ZLRlxwLyZGZm42IyIiKkZobi8mSSlfZXBzaWxvbkdGJTYjRiQjIiNrRlxwL0kieEdGJSImXyJcLyZGZnA2I0Zlb0ZocC8mRmZwNiNGXnAjISNrRlxwLyZGZnA2I0Y8RmhwLyZGZm42IyIjODckIyIuKmZzJz1KQiMiLl9iREIhKj4jIyIvJmVoKCkqKUhkJCIvSykpM3NWPU4vJkZmcDYjRlI3JCMhL0AnRzVLIT48Ii87Vy8nPSNmPCMhL1RzMFUxUU1GYnIvJkZmcDYjRi4jIiNKIiNLLyZGZnA2I0Y3RmhwLyZGZnA2I0ZERmhwLyZGZnA2I0Zhb0ZjcS9JJmFscGhhR0YlRkIvSSNfdUdGJSNGaG5GaXA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6588" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L6550" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Kahan-easy part</Text-field></Title>
<Group hide-input="false" labelreference="L6581" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo5firstpath:=[Input(x=0..2^16,alpha=1/2^16..1/2,_u=0..1/256),y=RN(alpha*x,0),r=RN(x/y),t=RN(1+r^2),s=RN(sqrt(t)),z=RN(r+s),z2=RN(y/z),rho=RN(x+z2)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS9BbGdvNWZpcnN0cGF0aEdGKDcqLUkmSW5wdXRHRig2JS9JInhHRig7IiIhIiZPYicvSSZhbHBoYUdGKDsjIiIiRjYjRjsiIiMvSSNfdUdGKDtGNSNGOyIkYyMvSSJ5R0YoLUkjUk5HRig2JComRjhGO0YzRjtGNS9JInJHRigtRkY2IyomRjNGO0ZEISIiL0kidEdGKC1GRjYjLCYqJClGSkY9RjtGO0Y7RjsvSSJzR0YoLUZGNiMqJClGUEY8RjsvSSJ6R0YoLUZGNiMsJkZKRjtGV0Y7L0kjejJHRigtRkY2IyomRkRGO0ZnbkZOL0kkcmhvR0YoLUZGNiMsJkYzRjtGXG9GOzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6580" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError(Algo5firstpath);</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Input(x = 0 .. 65536 alpha = 1/65536 .. 1/2 _u = 0 .. 1/256)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: y = RN(alpha*x 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r = RN(x/y)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: t = RN(r^2+1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: s = RN(t^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: z = RN(r+s)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: z2 = RN(y/z)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: rho = RN(x+z2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FGc3RlcC1ieS1zdGVwfmFuYWx5c2lzfmlufjM5Ny45NjR+c2VjLkYn">UUZzdGVwLWJ5LXN0ZXB+YW5hbHlzaXN+aW5+Mzk3Ljk2NH5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundLinearTerm: bounding the linear part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FqcWxpbmVhcn5wYXJ0On5Sb290T2YoMTAwKl9aXjItMzE0MCpfWis0MTY5LDQ3NzMxMzQ0MDI1LzM0MzU5NzM4MzY4fi4ufjExOTMyODM2MDA3Lzg1ODk5MzQ1OTIpKl91LH5pbn40OC4zMjR+c2VjLkYn">UWpxbGluZWFyfnBhcnQ6flJvb3RPZigxMDAqX1peMi0zMTQwKl9aKzQxNjksNDc3MzEzNDQwMjUvMzQzNTk3MzgzNjh+Li5+MTE5MzI4MzYwMDcvODU4OTkzNDU5MikqX3UsfmlufjQ4LjMyNH5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundQuadraticTerm: bounding the quadratic part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FqYGxxdWFkcmF0aWN+cGFydDp+Um9vdE9mKDE5MTczOTY1MDEyMzgyNDQ4ODQwNDE0ODQ1NDk5NjQ1MDA4MDYyNSpfWl40KzUzMzQ1OTU4ODQ5MTcwNTQ4MjIzMzkyOTA2NDY3ODc2MzM4NTkxNTUyMDAwKl9aXjMrMzcwMDcyMzkyMzU0NDA2MzQ3MTE1NzcwMDIzOTYzNTM5OTY1NzUyMTEwNTMwNTYwMCpfWl4yLTEzNTg0MDEwMDkyODQ3MjkxMzIwMjI0NDQ5MTY4Nzk5NTkzNDMzOTIxMzI4NzIyNzM5MjAqX1otNjE2NTYzODI1NjcxMDkzMDMzODUzNzI1NDY1OTAwMTc5MTU2NzM0MTQ1NjE1MzY0MDk2LC03Nzg4MTQyMTgxLzE3MTc5ODY5MTg0fi4ufi02MjMwNTEzNzQzNS8xMzc0Mzg5NTM0NzIpLH5pbn4xNTUuMjQzfnNlYy5GJw==">UWpgbHF1YWRyYXRpY35wYXJ0On5Sb290T2YoMTkxNzM5NjUwMTIzODI0NDg4NDA0MTQ4NDU0OTk2NDUwMDgwNjI1Kl9aXjQrNTMzNDU5NTg4NDkxNzA1NDgyMjMzOTI5MDY0Njc4NzYzMzg1OTE1NTIwMDAqX1peMyszNzAwNzIzOTIzNTQ0MDYzNDcxMTU3NzAwMjM5NjM1Mzk5NjU3NTIxMTA1MzA1NjAwKl9aXjItMTM1ODQwMTAwOTI4NDcyOTEzMjAyMjQ0NDkxNjg3OTk1OTM0MzM5MjEzMjg3MjI3MzkyMCpfWi02MTY1NjM4MjU2NzEwOTMwMzM4NTM3MjU0NjU5MDAxNzkxNTY3MzQxNDU2MTUzNjQwOTYsLTc3ODgxNDIxODEvMTcxNzk4NjkxODR+Li5+LTYyMzA1MTM3NDM1LzEzNzQzODk1MzQ3MiksfmlufjE1NS4yNDN+c2VjLjYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSQxNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRjY2JFEjMTBGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZELyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LlEoJm1pbnVzO0YnRjkvJSZmZW5jZUdGSS8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zobi8lKWVxdWFsaXR5R0ZJLUYzNigtRiM2Ji1GNjYkUSMzMkYnRjktRks2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGTkZQRlJGVEZWRlhGWi9GZ25RJjAuMGVtRicvRmpuRmhvRltvLUkmbXNxcnRHRiQ2Iy1GNjYkUSI1RidGOUY5Rl1wRj9GQkZFRkdGOUY5RmRvLUkjbWlHRiQ2JVEjX3VGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOlEnaXRhbGljRidGOS1GSzYuUScmcGx1cztGJ0Y5Rk5GUEZSRlRGVkZYRlpGZm5GaW5GW28tRiM2Ji1GLjYkLUYjNiktRks2LlEqJnVtaW51czA7RidGOUZORlBGUkZURlZGWEZaRmZuRmluRltvLUYzNigtRjY2JFEnMzQ3Nzc2RidGOUZdcEY/RkJGRUZHRkotRjM2KC1GIzYmLUY2NiRRMzE3NjQwMDc3MDgxMTc0NTAyNEYnRjlGZG9Gam9GOS1GNjYkUTEyMTU1MTc2NDUyNDA2OTExRidGOUY/RkJGRUZHRmlwLUYzNigtRiM2KC1GNjYkUSwyNzgwOTkwNjY4OEYnRjlGZG8tRltwNiMtRjY2JFEvODg0NDM2MDY1NjUxMjJGJ0Y5RmRvRmpvRjktRjY2JFEuODM4NTkwMDU5MzAyM0YnRjlGP0ZCRkVGR0Y5RjlGZG8tSSVtc3VwR0YkNiVGYHAtRjY2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGOQ==">KydJI191RzYiLCYjIiRkIiIjNSIiIiomIyIjSyIiJkYpKUYtI0YpIiIjRikhIiJGKSwoIyInd3hNRi1GMSomIyIzQ111NjN4K2s8IjE2cFNfazxiQEYpRi5GKUYxKigjIiwpbzEqNHkjIi5CSWYrZlEpRikpIi9BXmMxT1cpKUYvRilGLkYpRilGMA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6579" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%,20);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtbkdGJDYkUTUxLjM4OTE2NDk0NDAwMTM0NTk0M0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkkvJSllcXVhbGl0eUdGOi1JI21pR0YkNiVRI191RicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnRjEtRjU2LlEoJm1pbnVzO0YnRjFGOEY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZlbkZMLUYjNiYtRi42JFEyMC40NTMzMjk1MzkxMjUxOTBGJ0YxRjQtSSVtc3VwR0YkNiVGTi1GLjYkUSIyRidGMS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGMUYx">KydJI191RzYiJCI0VmZNLFMlXDsqUSIhIz0iIiIkITAhPkQiUiZITFghIzoiIiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6173" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 1" layout="Heading 1">Kahan-less easy part (linear term of the bound)</Text-field></Title>
<Group hide-input="false" labelreference="L6561" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo5secondpath:=
y = RN(alpha*x,0),
delta = RN(x-y),
r2 = RN(delta/y),
tr2 = RN(2*r2,0),
r3 = RN(tr2+r2^2),
r4 = RN(2+r3),
s2 = RN(sqrt(r4)),
sqrt2 = RN(sqrt(2)),
d = RN(sqrt2+s2,absolute(2*_u)),
q = RN(r3/d),
Ph = RN(1+sqrt2),
Pl = RN(1+sqrt(2)-Ph,absolute(_u^2)),
r5 = RN(Pl+q),
r6 = RN(r5+r2),
z = RN(Ph+r6),
z2 = RN(y/z),
rho = RN(x+z2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+STBBbGdvNXNlY29uZHBhdGhHRig2My9JInlHRigtSSNSTkdGKDYkKiZJJmFscGhhR0YoIiIiSSJ4R0YoRjYiIiEvSSZkZWx0YUdGKC1GMjYjLCZGN0Y2RjAhIiIvSSNyMkdGKC1GMjYjKiZGOkY2RjBGPi9JJHRyMkdGKC1GMjYkLCQqJiIiI0Y2RkBGNkY2RjgvSSNyM0dGKC1GMjYjLCYqJClGQEZKRjZGNkZFRjYvSSNyNEdGKC1GMjYjLCZGSkY2RkxGNi9JI3MyR0YoLUYyNiMqJClGUyNGNkZKRjYvSSZzcXJ0MkdGKC1GMjYjKiQpRkpGZ25GNi9JImRHRigtRjI2JCwmRmluRjZGWEY2LUkpYWJzb2x1dGVHRig2IywkKiZGSkY2SSNfdUdGKEY2RjYvSSJxR0YoLUYyNiMqJkZMRjZGX29GPi9JI1BoR0YoLUYyNiMsJkY2RjZGaW5GNi9JI1BsR0YoLUYyNiQsKEY2RjZGXG9GNkZfcEY+LUZkbzYjKiQpRmhvRkpGNi9JI3I1R0YoLUYyNiMsJkZkcEY2RmpvRjYvSSNyNkdGKC1GMjYjLCZGXXFGNkZARjYvSSJ6R0YoLUYyNiMsJkZfcEY2RmJxRjYvSSN6MkdGKC1GMjYjKiZGMEY2RmdxRj4vSSRyaG9HRigtRjI2IywmRjdGNkZcckY2NzNGL0Y5Rj9GREZLRlJGV0ZobkZeb0Zpb0ZecEZjcEZccUZhcUZmcUZbckZgcg==</Equation></Text-field>
</Output>
</Group>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Subinterval 1</Text-field></Title>
<Group hide-input="false" labelreference="L5400" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo5secondpath_s1:=[
Input(x=1/2^16..2^16,alpha=2/3..1),
Algo5secondpath];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+STNBbGdvNXNlY29uZHBhdGhfczFHRig3NC1JJklucHV0R0YoNiQvSSJ4R0YoOyMiIiIiJk9iJ0Y3L0kmYWxwaGFHRig7IyIiIyIiJEY2L0kieUdGKC1JI1JOR0YoNiQqJkY5RjZGM0Y2IiIhL0kmZGVsdGFHRigtRkE2IywmRjNGNkY/ISIiL0kjcjJHRigtRkE2IyomRkZGNkY/RkovSSR0cjJHRigtRkE2JCwkKiZGPEY2RkxGNkY2RkQvSSNyM0dGKC1GQTYjLCYqJClGTEY8RjZGNkZRRjYvSSNyNEdGKC1GQTYjLCZGPEY2RldGNi9JI3MyR0YoLUZBNiMqJClGaG4jRjZGPEY2L0kmc3FydDJHRigtRkE2IyokKUY8RmJvRjYvSSJkR0YoLUZBNiQsJkZkb0Y2Rl1vRjYtSSlhYnNvbHV0ZUdGKDYjLCQqJkY8RjZJI191R0YoRjZGNi9JInFHRigtRkE2IyomRldGNkZqb0ZKL0kjUGhHRigtRkE2IywmRjZGNkZkb0Y2L0kjUGxHRigtRkE2JCwoRjZGNkZnb0Y2RmpwRkotRl9wNiMqJClGY3BGPEY2L0kjcjVHRigtRkE2IywmRl9xRjZGZXBGNi9JI3I2R0YoLUZBNiMsJkZocUY2RkxGNi9JInpHRigtRkE2IywmRmpwRjZGXXJGNi9JI3oyR0YoLUZBNiMqJkY/RjZGYnJGSi9JJHJob0dGKC1GQTYjLCZGM0Y2RmdyRjY3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L5399" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError(Algo5secondpath_s1,steps=&quot;linear&quot;);</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Input(x = 1/65536 .. 65536 alpha = 2/3 .. 1)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: y = RN(alpha*x 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: delta = RN(x-y)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r2 = RN(delta/y)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: tr2 = RN(2*r2 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r3 = RN(r2^2+tr2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r4 = RN(2+r3)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: s2 = RN(r4^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: sqrt2 = RN(2^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: d = RN(sqrt2+s2 absolute(2*_u))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: q = RN(r3/d)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Ph = RN(1+sqrt2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Pl = RN(1+2^(1/2)-Ph absolute(_u^2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r5 = RN(Pl+q)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r6 = RN(r5+r2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: z = RN(Ph+r6)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: z2 = RN(y/z)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: rho = RN(x+z2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FGc3RlcC1ieS1zdGVwfmFuYWx5c2lzfmlufjM0NjcuNTV+c2VjLkYn">UUZzdGVwLWJ5LXN0ZXB+YW5hbHlzaXN+aW5+MzQ2Ny41NX5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundLinearTerm: bounding the linear part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FlcWxpbmVhcn5wYXJ0On5Sb290T2YoMipfWl4yKzgqX1otMTcsMjYzODAyNzE2MzEvMTcxNzk4NjkxODR+Li5+NTI3NjA1NDMyNjUvMzQzNTk3MzgzNjgpKl91LH5pbn4xNTMuOTUxfnNlYy5GJw==">UWVxbGluZWFyfnBhcnQ6flJvb3RPZigyKl9aXjIrOCpfWi0xNywyNjM4MDI3MTYzMS8xNzE3OTg2OTE4NH4uLn41Mjc2MDU0MzI2NS8zNDM1OTczODM2OCkqX3UsfmlufjE1My45NTF+c2VjLjYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNictSSNtb0dGJDYuUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC8lKWVxdWFsaXR5R0Y5LUkjbW5HRiQ2JFEiMkYnRjQtRjE2LlEnJnBsdXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSUZLLUkmbWZyYWNHRiQ2KC1GIzYmLUZONiRRIjVGJ0Y0LUYxNi5RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpGam5GSy1JJm1zcXJ0R0YkNiNGTUY0Rk0vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRvLyUpYmV2ZWxsZWRHRjlGNEY0RmZuLUkjbWlHRiQ2JVEjX3VGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRidGNA==">KiYsJiIiIyEiIiomIyIiJkYkIiIiKUYkI0YpRiRGKUYpRilJI191RzYiRik=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6361" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEsMS41MzU1MzM5MDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUTEmSW52aXNpYmxlVGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtSSNtaUdGJDYlUSNfdUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Yv">LCQqJiQiKzBSYE46ISIqIiIiSSNfdUc2IkYnRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L6560" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="false" isCollapsible="true" drawButton="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title><Text-field style="Heading 2" layout="Heading 2">Subinterval 2</Text-field></Title>
<Group hide-input="false" labelreference="L6554" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Algo5secondpath_s2:=[
Input(x=1/2^16..2^16,alpha=1/2..2/3),
Algo5secondpath];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+STNBbGdvNXNlY29uZHBhdGhfczJHRig3NC1JJklucHV0R0YoNiQvSSJ4R0YoOyMiIiIiJk9iJ0Y3L0kmYWxwaGFHRig7I0Y2IiIjI0Y8IiIkL0kieUdGKC1JI1JOR0YoNiQqJkY5RjZGM0Y2IiIhL0kmZGVsdGFHRigtRkI2IywmRjNGNkZAISIiL0kjcjJHRigtRkI2IyomRkdGNkZARksvSSR0cjJHRigtRkI2JCwkKiZGPEY2Rk1GNkY2RkUvSSNyM0dGKC1GQjYjLCYqJClGTUY8RjZGNkZSRjYvSSNyNEdGKC1GQjYjLCZGPEY2RlhGNi9JI3MyR0YoLUZCNiMqJClGaW5GO0Y2L0kmc3FydDJHRigtRkI2IyokKUY8RjtGNi9JImRHRigtRkI2JCwmRmRvRjZGXm9GNi1JKWFic29sdXRlR0YoNiMsJComRjxGNkkjX3VHRihGNkY2L0kicUdGKC1GQjYjKiZGWEY2RmpvRksvSSNQaEdGKC1GQjYjLCZGNkY2RmRvRjYvSSNQbEdGKC1GQjYkLChGNkY2RmdvRjZGanBGSy1GX3A2IyokKUZjcEY8RjYvSSNyNUdGKC1GQjYjLCZGX3FGNkZlcEY2L0kjcjZHRigtRkI2IywmRmhxRjZGTUY2L0kiekdGKC1GQjYjLCZGanBGNkZdckY2L0kjejJHRigtRkI2IyomRkBGNkZickZLL0kkcmhvR0YoLUZCNiMsJkYzRjZGZ3JGNjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6553" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">BoundRoundingError(Algo5secondpath_s2,steps=&quot;linear&quot;);</Text-field>
</Input>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Input(x = 1/65536 .. 65536 alpha = 1/2 .. 2/3)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: y = RN(alpha*x 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: delta = RN(x-y)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r2 = RN(delta/y)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: tr2 = RN(2*r2 0)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r3 = RN(r2^2+tr2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r4 = RN(2+r3)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: s2 = RN(r4^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: sqrt2 = RN(2^(1/2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: d = RN(sqrt2+s2 absolute(2*_u))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: q = RN(r3/d)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Ph = RN(1+sqrt2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: Pl = RN(1+2^(1/2)-Ph absolute(_u^2))</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r5 = RN(Pl+q)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: r6 = RN(r5+r2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: z = RN(Ph+r6)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: z2 = RN(y/z)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundError: dealing with instruction: rho = RN(x+z2)</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FGc3RlcC1ieS1zdGVwfmFuYWx5c2lzfmlufjE2NjYwLjR+c2VjLkYn">UUZzdGVwLWJ5LXN0ZXB+YW5hbHlzaXN+aW5+MTY2NjAuNH5zZWMuNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundLinearTerm: bounding the linear part of the relative error</Text-field>
</Output>
<Output><Text-field style="Line Printed Output" layout="Line Printed Output">BoundRoundingError:</Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbXNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2I1FbdWxpbmVhcn5wYXJ0On5Sb290T2YoNzE0MDI1Kl9aXjQtNDQ3NzQ4NjAqX1peMys1NzgxMTc1NjYqX1peMi0yMjMwMTY5OTE2Kl9aKzIyMDc0ODYyNDEsMTA0NDQzMDcxNzk5LzY4NzE5NDc2NzM2fi4ufjIwODg4NjE0MzYwNS8xMzc0Mzg5NTM0NzIpKl91LH5pbn4xMTAuNDk2fnNlYy5GJw==">UVt1bGluZWFyfnBhcnQ6flJvb3RPZig3MTQwMjUqX1peNC00NDc3NDg2MCpfWl4zKzU3ODExNzU2NipfWl4yLTIyMzAxNjk5MTYqX1orMjIwNzQ4NjI0MSwxMDQ0NDMwNzE3OTkvNjg3MTk0NzY3MzZ+Li5+MjA4ODg2MTQzNjA1LzEzNzQzODk1MzQ3MikqX3UsfmlufjExMC40OTZ+c2VjLjYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiotSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFElMTAxOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GNDYkUSM2NUYnRjcvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRkIvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYuUSgmbWludXM7RidGNy8lJmZlbmNlR0ZHLyUqc2VwYXJhdG9yR0ZHLyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmZuLyUpZXF1YWxpdHlHRkctRjE2KC1GIzYmLUY0NiRRIzQ2RidGNy1GSTYuUTEmSW52aXNpYmxlVGltZXM7RidGN0ZMRk5GUEZSRlRGVkZYL0ZlblEmMC4wZW1GJy9GaG5GZm9GaW4tSSZtc3FydEdGJDYjLUY0NiRRIzEzRidGN0Y3RltwRj1GQEZDRkVGSC1GMTYoLUYjNiYtRjQ2JFEkMTI2RidGN0Ziby1GaW82Iy1GNDYkUSMyNkYnRjdGN0Y6Rj1GQEZDRkUtRkk2LlEnJnBsdXM7RidGN0ZMRk5GUEZSRlRGVkZYRlpGZ25GaW4tRiM2Ji1GNDYkUSI2RidGN0Ziby1GaW82Iy1GNDYkUSIyRidGN0Y3RjdGN0Ziby1JI21pR0YkNiVRI191RicvJSdpdGFsaWNHUSV0cnVlRicvRjhRJ2l0YWxpY0YnRjc=">KiYsKiMiJT41IiNsIiIiKiYjIiNZIiM4RicpRisjRiciIiNGJyEiIiomIyIkRSJGJkYnKSIjRUYtRidGLyomIiInRicpRi5GLUYnRidGJ0kjX3VHNiJGJw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L6552" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf(%);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEsMS41MTk4NDY3MzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUTEmSW52aXNpYmxlVGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZHLyUpZXF1YWxpdHlHRjgtSSNtaUdGJDYlUSNfdUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0Yv">LCQqJiQiK0xuJSk+OiEiKiIiIkkjX3VHNiJGJ0Yn</Equation></Text-field>
</Output>
</Group>
</Section>
<Group labelreference="L6244" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
</Worksheet>

==> anc/algo1_gappa.txt <==
@RN = float<ieee_32,ne>;
     # defines RN as round-to-nearest in binary32 arithmetic
     x = RN(xx);
     y = RN(yy);
      # what we want to approximate     
     rho = sqrt(x*x + y*y);     
     # description of the program
     sx  = RN(x*x);
     sy = RN(y*y);
     sigma = RN(sx+sy);
     rho1 = RN(sqrt(sigma));      
     # now, the relative error we wish to bound
     relerr = |(rho1-rho)/rho|;   
     # description of what we want to prove
     # we must give a bounded domain for the variables
     # it is easy to see that without log we can assume x in [1,2] and y <= x        
   {x in [1,2] /\ y in [0,2] /\ x-y in [0,2]
     -> relerr in  ?
   }      
   # we suggest dividing the input intervals in many subintervals
  $ x in 64, y in 32;



==> anc/algo1_satire.out <==
Namespace(file='algo1_satire.txt', parallel=False, enable_abstraction=False, mindepth=20, maxdepth=40, simplify=False, empirical=0, logfile='default.log', outfile='outfile.txt', std=True, sound=False, compress=False, gverbose=False)
Inside Program
Num LHS exprs -> 6
Const expr -> 0
MaxDepth -> 3
Post : 6
Total number of nodes pre-processing: 4
Total number of nodes post-processing: 4
setup outputs: 536870912

//-------------------------------------
VAR : rho
ABSOLUTE_ERROR : 0.016574332733036976
REAL_INTERVAL : [2.1579186437577742e-05, 92681.90002368316]
FP_INTERVAL : [-0.016552753546599398, 92681.9165980159]
//-------------------------------------

Optimizer Calls: 0
Parsing time : 0.0012974739074707031

PreProcessing time : 0.000133514404296875

Analysis time : 0.0589752197265625

Full time : 0.06549334526062012



==> anc/algo1_satire.txt <==
INPUTS {
	x	 fl32 : (1/65536.0, 65536.0) ;
	y	 fl32 : (1/65536.0, 65536.0) ;
}

OUTPUTS {
	rho ;
}

EXPRS {
	sx rnd32 = x * x ;
	sy rnd32 = y * y ;
	sigma rnd32 = sx + sy ;
	rho rnd32 = sqrt(sigma) ; 
}


==> anc/algo2_gappa.txt <==
@RN = float<ieee_32,ne>;
     # defines RN as round-to-nearest in binary32 arithmetic     
     x = RN(xx);
     y = RN(yy);     
     # what we want to approximate     
     rho = sqrt(x*x + y*y);     
     # description of the program     
     r  = RN(y/x);
     t = RN(1+r*r);
     s = RN(sqrt(t));
     rho2 = RN(x*s);
    # description of the calculation that would be performed
    # if the arithmetic was exact
    # helps gappa to understand what is going on     
     mr = y/x;
     mt = 1+mr*mr;
     ms = sqrt(mt);
     mrho = x*ms;     
     # now, the relative error we wish to bound
    relerr = |(rho2-rho)/rho|;    
     # description of what we want to prove
     # we must give a bounded domain for the variables
     # it is easy to see that without log we can assume x in [1,2] and y <= x        
   {x in [1,2] /\ y in [0,2] /\ x-y in [0,2]
     -> relerr in ?
   }      
   # we suggest dividing the input intervals in many subintervals
   $ y in 32, x in 32;
    # here, Gappa needs a hint (otherwise it does not succeed)
    # we explain to it that for x > 0, mx0 is equal to rho
mrho -> rho {x > 0};


==> anc/algo2_satire.out <==
Namespace(file='algo2_satire.txt', parallel=False, enable_abstraction=False, mindepth=20, maxdepth=40, simplify=False, empirical=0, logfile='default.log', outfile='outfile.txt', std=True, sound=False, compress=False, gverbose=False)
Inside Program
Num LHS exprs -> 7
Const expr -> 0
MaxDepth -> 6
Post : 7
Total number of nodes pre-processing: 6
Total number of nodes post-processing: 6
setup outputs: 536870912

//-------------------------------------
VAR : rho
ABSOLUTE_ERROR : 0.03300682604806966
REAL_INTERVAL : [0, 92681.90002368316]
FP_INTERVAL : [-0.03300682604806966, 92681.93303050922]
//-------------------------------------

Optimizer Calls: 0
Parsing time : 0.0011096000671386719

PreProcessing time : 0.00014066696166992188

Analysis time : 0.12746024131774902

Full time : 0.1343555450439453



==> anc/algo2_satire.txt <==
INPUTS {
	x	 fl32 : (0, 65536.0) ;
	alpha	 fl32 : (0, 1) ;
}

OUTPUTS {
	rho ;
}

EXPRS {
	y rnd32 = alpha * x ;
	r rnd32 = y/x ;
	t rnd32 = 1 + r * r ;
	s rnd32 = sqrt(t) ; 
	rho rnd32 = x * s;
}


==> anc/algo3_gappa.txt <==
@RN = float<ieee_32,ne>;
     # defines RN as round-to-nearest in binary32 arithmetic          
     x = RN(xx);
     y = RN(yy);     
     # what we want to approximate
     rho = sqrt(x*x + y*y);     
     # description of the program     
     r  = RN(y/x);
     t = RN(1+r*r);
     s = RN(sqrt(t));
     epsilon = (t - s*s);
     c = RN(epsilon / (2*s));
     nu = RN(x*c);
     rho3 = RN(x*s+nu);
    # description of the calculation that would be performed
    # if the arithmetic was exact
    # helps gappa to understand what is going on     
     mr = y/x;
     mt = 1+mr*mr;
     ms = sqrt(mt);
     mepsilon = mt - ms*ms;
     mc = mepsilon / (2*ms);
     mnu = x*mc;
     mrho = x*ms+mnu;     
     # now, the relative error we wish to bound
    relerr = |(rho3-rho)/rho|;    
     # description of what we want to prove
     # we must give a bounded domain for the variables
     # it is easy to see that without log we can assume x in [1,2] and y <= x        
   {x in [1,2] /\ y in [0,2] /\ x-y in [0,2]
     -> relerr in ?
   }      
   # we suggest dividing the input intervals in many subintervals
   $y in 32, x in 32;
    # here, Gappa needs a hint (otherwise it does not succeed)
    # we explain to it that for x > 0, mrh0 is equal to rho
mepsilon -> 0 {x > 0};
epsilon/(2*s) + s -> sqrt(t) + (s-sqrt(t))*(s-sqrt(t))/(2*s) {x > 0};
mrho -> rho {x > 0};


==> anc/algo3_satire.out <==
Namespace(file='algo3_satire.txt', parallel=False, enable_abstraction=False, mindepth=20, maxdepth=40, simplify=False, empirical=0, logfile='default.log', outfile='outfile.txt', std=True, sound=False, compress=False, gverbose=False)
Inside Program
Num LHS exprs -> 10
Const expr -> 0
MaxDepth -> 11
Post : 10
Total number of nodes pre-processing: 12
Total number of nodes post-processing: 12
setup outputs: 536870912

//-------------------------------------
VAR : rho
ABSOLUTE_ERROR : 0.035768961912079615
REAL_INTERVAL : [0, 92681.90002368316]
FP_INTERVAL : [-0.035768961912079615, 92681.93579264508]
//-------------------------------------

Optimizer Calls: 0
Parsing time : 0.0014367103576660156

PreProcessing time : 0.0002694129943847656

Analysis time : 0.11353492736816406

Full time : 0.12065315246582031



==> anc/algo3_satire.txt <==
INPUTS {
	x	 fl32 : (0, 65536.0) ;
	alpha	 fl32 : (0, 1) ;
}

OUTPUTS {
	rho ;
}

EXPRS {
	y rnd32 = alpha * x ;
	r rnd32 = y/x ;
	t rnd32 = 1 + r * r ;
	s rnd32 = sqrt(t) ; 
	eps rnd32 = t - s * s;
	c rnd32 = eps/2/s;
	nu rnd32 = x * c;
	rho rnd32 = nu + x * s;
}


==> anc/algo4_satire.out <==
Namespace(file='algo4_satire.txt', parallel=False, enable_abstraction=False, mindepth=20, maxdepth=40, simplify=False, empirical=0, logfile='default.log', outfile='outfile.txt', std=True, sound=False, compress=False, gverbose=False)
Inside Program
Num LHS exprs -> 16
Const expr -> 0
MaxDepth -> 11
Post : 16
Total number of nodes pre-processing: 19
Total number of nodes post-processing: 19
setup outputs: 536870912

//-------------------------------------
VAR : rho
ABSOLUTE_ERROR : 5120.000238904639
REAL_INTERVAL : [1.52587890625e-05, 92681.90002368316]
FP_INTERVAL : [-5120.00022364585, 97801.9002625878]
//-------------------------------------

Optimizer Calls: 0
Parsing time : 0.0023908615112304688

PreProcessing time : 0.000164031982421875

Analysis time : 0.1586618423461914

Full time : 0.1670398712158203



==> anc/algo4_satire.txt <==
INPUTS {
	x	 fl32 : (1/65536.0, 65536.0) ;
	alpha	 fl32 : (0, 1) ;
}

OUTPUTS {
	rho ;
}

EXPRS {
	y  rnd32 = alpha * x ;
	sxh rnd32 = x * x;
	sxl rnd32 = x * x - sxh;
	syh rnd32 = y * y;
	syl rnd32 = y * y - syh;
	sigmah rnd32 = sxh + syh;
	sigmal rnd32 = sxh + syh - sigmah;
	s rnd32 = sqrt(sigmah) ; 
	deltas rnd32 = sigmah - s * s;
	tau1 rnd32 = sxl + syl;
	tau2 rnd32 = deltas + sigmal;
	tau rnd32 = tau1 + tau2;
	c rnd32 = tau/s;
	rho rnd32 = c/2 + s;
}


==> anc/algo5_1_satire.out <==
Namespace(file='algo7_1_satire.txt', parallel=False, enable_abstraction=False, mindepth=20, maxdepth=40, simplify=False, empirical=0, logfile='default.log', outfile='outfile.txt', std=True, sound=False, compress=False, gverbose=False)
Inside Program
Num LHS exprs -> 9
Const expr -> 0
MaxDepth -> 8
Post : 9
Total number of nodes pre-processing: 8
Total number of nodes post-processing: 8
setup outputs: 536870912

//-------------------------------------
VAR : rho
ABSOLUTE_ERROR : 735290896398.0226
REAL_INTERVAL : [1.5258789064276353e-05, 73271.47548671311]
FP_INTERVAL : [-735290896398.0226, 735290969669.498]
//-------------------------------------

Optimizer Calls: 0
Parsing time : 0.0017118453979492188

PreProcessing time : 0.00014591217041015625

Analysis time : 0.4826850891113281

Full time : 0.49050068855285645



==> anc/algo5_1_satire.txt <==
INPUTS {
	x	 fl32 : (1/65536.0, 65536.0) ;
	alpha	 fl32 : (1/65536.0, 0.5) ;
}

OUTPUTS {
	rho ;
}

EXPRS {
	y  rnd32 = alpha * x ;
	r rnd32 = x / y;
	t rnd32 = 1 + r * r;
	s rnd32 = sqrt(t);
	z rnd32 = r + s;
	z2 rnd32 = y / z;
	rho rnd32 = x + z2;
}


==> anc/algo5_2_satire.out <==
Namespace(file='algo7_2_satire.txt', parallel=False, enable_abstraction=False, mindepth=20, maxdepth=40, simplify=False, empirical=0, logfile='default.log', outfile='outfile.txt', std=True, sound=False, compress=False, gverbose=False)
Inside Program
Num LHS exprs -> 19
Const expr -> 0
MaxDepth -> 14
Post : 19
Total number of nodes pre-processing: 20
Total number of nodes post-processing: 20
setup outputs: 536870912

//-------------------------------------
VAR : rho
ABSOLUTE_ERROR : 891004301469.7627
REAL_INTERVAL : [1.6933931298942104e-05, 93114.70207785397]
FP_INTERVAL : [-891004301469.7627, 891004394584.4647]
//-------------------------------------

Optimizer Calls: 0
Parsing time : 0.0025124549865722656

PreProcessing time : 0.00017333030700683594

Analysis time : 6.055633783340454

Full time : 6.064831018447876



==> anc/algo5_2_satire.txt <==
INPUTS {
	x	 fl32 : (1/65536.0, 65536.0) ;
	alpha	 fl32 : (0.5, 1) ;
}

OUTPUTS {
	rho ;
}

EXPRS {
	y  rnd32 = alpha * x ;
	delta rnd32 = x - y;
	r2 rnd32 = delta / y;
	tr2 rnd32 = 2 * r2;
	r3 rnd32 = tr2 + r2 * r2;
	r4 rnd32 = 2 + r3;
	s2 rnd32 = sqrt(r4);
	sqrt2 rnd32 = sqrt(2);
	d rnd32 = sqrt2 + s2;
	q rnd32 = r3 / d;
	Ph rnd32 = 1 + sqrt2;
	Pl rnd32 = 1 + sqrt(2) - Ph;
	r5 rnd32 = Pl + q;
	r6 rnd32 = r5 + r2;
	z rnd32 = Ph + r6;
	z2 rnd32 = y / z;
	rho rnd32 = x + z2;
}


==> anc/algo5_gappa.txt <==
@RN = float<ieee_32,ne>;
     # defines RN as round-to-nearest in binary32 arithmetic     
     x = RN(xx);
     y = RN(yy);     
     # what we want to approximate     
     rho = sqrt(x*x + y*y);     
     # description of the program
     # we only consider the "difficult" case y < x <2y     
     R2 = RN(sqrt(2));
     Ph = RN(1+sqrt(2));
     Pl = RN(1+sqrt(2)-Ph);
     delta = x-y; # exact through Sterbenz Lemma
     r2 = RN(delta/y);
     r3 = RN(2*r2+r2*r2);
     r4 = RN(2+r3);
     s2 = RN(sqrt(r4));
     d = RN(R2+s2);
     q = RN(r3/d);
     r5 = RN(Pl+q);
     r6 = RN(r5+r2);
     z = RN(Ph+r6);
     z2 = RN(y/z);
     rho5 = RN(x+z2);     
    # description of the calculation that would be performed
    # if the arithmetic was exact
    # helps gappa to understand what is going on    
    mR2 = sqrt(2);
    mPl = 1+sqrt(2)-Ph;
    mr2 = delta/y;
    mr3 = 2*mr2+mr2*mr2;
    mr4 = 2+mr3;
    ms2 = sqrt(mr4);
    md = mR2+ms2;
    mq = mr3/md;
    mr5 = mPl+mq;
    mr6 = mr5+mr2;
    mz = Ph+mr6;
    mz2 = y/mz;
    mrho5 = x + mz2;     
     # now, the relative error we wish to bound
    relerr = |(rho5-mrho5)/mrho5|;   
     # description of what we want to prove
     # we must give a bounded domain for the variables
     # it is easy to see that without log we can assume x in [1,2] and y <= x        
   {x in [1,2] /\ 2*y in [1,4] /\ x-y in [0,1] /\ 2*y-x in [0,2]
     -> relerr in ?
   }      
   # we suggest dividing the input intervals in many subintervals
   $ x in 38, y in 16;

